S3D: A Simple and Cost-Effective Self-Speculative Decoding Scheme for Low-Memory GPUs

Speculative decoding (SD) has attracted a significant amount of research attention due to the substantial speedup it can achieve for LLM inference. However, despite the high speedups they offer, speculative decoding methods often achieve optimal performance on high-end devices or with a substantial GPU memory overhead. Given limited memory and the necessity of quantization, a high-performing model on a high-end GPU can slow down by up to 7 times. To this end, we propose Skippy Simultaneous Speculative Decoding (or S3D), a cost-effective self-speculative SD method based on simultaneous multi-token decoding and mid-layer skipping. When compared against recent effective open-source SD systems, our method has achieved one of the top performance-memory ratios while requiring minimal architecture changes and training data. Leveraging our memory efficiency, we created a smaller yet more effective SD model based on Phi-3. It is 1.4 to 2 times faster than the quantized EAGLE model and operates in half-precision while using less VRAM.

==> data/acceptance_rates.py <==
import os
import json
import matplotlib.pyplot as plt
import matplotlib as mpl

log_path = os.path.expanduser('~/Downloads/logs')
layers = ['11top', '1031', '930', '728', '526', 'alternative3', '324', '122', '021', 'bottom20']

def read_all_json_logs(logdir):
    D = []
    for file in os.listdir(logdir):
        file_path = os.path.join(logdir, file)
        with open(file_path, 'r') as fh:
            try:
                json_log = json.load(fh)
                model_stats = json_log['output_trials'][0]['_model_stats']
            except (KeyError, json.decoder.JSONDecodeError) as e:
                print('[skip]', file_path, e)
                continue
        forward_times = [x[0] for x in model_stats][1:]
        verify_stats = [x[1] for x in model_stats][1:]
        forward_shapes = [x[2] for x in model_stats][1:]
        assert len(forward_times) == len(verify_stats) == len(forward_shapes)
        for stats in verify_stats:
            D += stats
    return D


def main(ax):
    added_labels = []
    colors = mpl.colormaps['Dark2'].colors
    for layer in layers:
        for dirname in os.listdir(log_path):
            if layer in dirname:
                dirpath = os.path.join(log_path, dirname)
                D = read_all_json_logs(dirpath)

                guess_depths = set([x[2] for x in D if x[0]])
                depths = ['all'] + list(guess_depths)
                for depth in depths:
                    if depth == 'all':
                        total = sum([1 for x in D if x[0]])
                        accpt = sum([1 for x in D if x[0] and x[1]])
                        d = 0
                        label = f'overall'
                        continue
                    else:
                        total = sum([1 for x in D if x[0] and x[2] == depth])
                        accpt = sum([1 for x in D if x[0] and x[1] and x[2] == depth])
                        d = 1 + int(depth)
                        label = f'depth {d}'
                    cnt = len(added_labels)
                    ax.bar(cnt + (d - 2) * 0.2, accpt / total, 0.2, color=colors[d], label=str(d))
                added_labels.append(layer)
    return added_labels


def rename(name):
    if name == '11top':
        return r'L11 $\to$ LMH'
    elif name == '1031':
        return r'L10 $\to$ L31'
    elif name == '930':
        return r'L9 $\to$ L30'
    elif name == '728':
        return r'L7 $\to$ L28'
    elif name == '526':
        return r'L5 $\to$ L26'
    elif name == 'alternative3':
        return 'every 3 layers'
    elif name == '324':
        return r'L3 $\to$ L24'
    elif name == '122':
        return r'L1 $\to$ L22'
    elif name == '021':
        return r'L0 $\to$ L21'
    elif name == 'bottom20':
        return r'Emb $\to$ 20'
    else:
        raise ValueError

fig, ax = plt.subplots(figsize=(6, 4))
ax.set_xlabel('Layer skipping scheme')
ax.set_ylabel('Acceptance rate')
added_labels = main(ax)
ax.set_xticks(list(range(len(added_labels))), list(map(rename, added_labels)), rotation=45)
handles, labels = plt.gca().get_legend_handles_labels()
plt.legend(handles[:4], ['depth 0', 'depth 1', 'depth 2'])
plt.tight_layout()
plt.savefig(f"{__file__}.eps", format='eps')
plt.savefig(f"{__file__}.png", format='png')
plt.show()


==> data/acceptance_rates_cmp.py <==
import os
import json
import matplotlib.pyplot as plt
import matplotlib as mpl
from collections import defaultdict
import numpy as np

log_path = os.path.expanduser('~/Downloads/logs')

def read_eagle_json_logs(logdir):
    x_labels = [0, 1, 2, 3, 4]
    total_accpt = defaultdict(int)
    total_count = defaultdict(int)

    for file in os.listdir(logdir):
        file_path = os.path.join(logdir, file)
        with open(file_path, 'r') as fh:
            try:
                json_log = json.load(fh)
                model_stats = json_log['output_trials'][0]['_model_stats']
            except (KeyError, json.decoder.JSONDecodeError) as e:
                print('[skip]', file_path, e)
                continue
        last_vec = None
        for depth in x_labels:
            vec = np.array(model_stats[f'depth-{depth} accepted'])
            if last_vec is None:
                total_accpt[depth] += vec.sum()
                total_count[depth] += len(vec)
            else:
                accpt_vec = np.logical_and(last_vec == 1, vec == 1)
                total_vec = (last_vec == 1)
                total_accpt[depth] += accpt_vec.sum()
                total_count[depth] += total_vec.sum()
            last_vec = vec
    return total_accpt, total_count


def read_our_json_logs(logdir):
    D = []
    for file in os.listdir(logdir):
        file_path = os.path.join(logdir, file)
        with open(file_path, 'r') as fh:
            try:
                json_log = json.load(fh)
                model_stats = json_log['output_trials'][0]['_model_stats']
            except (KeyError, json.decoder.JSONDecodeError) as e:
                print('[skip]', file_path, e)
                continue

        verify_stats = [x[1] for x in model_stats][1:]
        for stats in verify_stats:
            D.append([(x[2], x[1]) for x in stats if x[0]])
            #         (depth, accepted)

    total_accpt = defaultdict(int)
    total_count = defaultdict(int)
    guess_depths = set([y[0] for x in D for y in x])
    depths = ['all'] + list(guess_depths)
    for depth in depths:
        if depth == 'all':
            total = len(D)
            accpt = sum([1 for x in D if any(map(lambda y: y[1], x))])
        else:
            total = sum([1 for x in D if any(map(lambda y: y[0] == depth, x))])
            accpt = sum([1 for x in D if any(map(lambda y: y[1] and y[0] == depth, x))])
        print(depth, accpt, total)
        total_accpt[depth] += accpt
        total_count[depth] += total
    return total_accpt, total_count


def extract_eagle(ds_name):
    for dirname in os.listdir(log_path):
        if ds_name in dirname and 'eagle' in dirname:
            logdir = os.path.join(log_path, dirname)
            D = read_eagle_json_logs(logdir)
            return D


def extract_ours(ds_name):
    for dirname in os.listdir(log_path):
        if ds_name in dirname and 's3d' in dirname:
            logdir = os.path.join(log_path, dirname)
            D = read_our_json_logs(logdir)
            return D


x_labels = [0, 1, 2, 3]
x = np.array(range(len(x_labels)))
width = 0.4
fig, axes = plt.subplots(1, 3, figsize=(8, 3))

for i, ds_name in enumerate(['mt-bench', 'human-eval', 'cnn-daily']):
    eagle_cnn = extract_eagle(ds_name)
    our_cnn = extract_ours(ds_name)

    eagle_y = []
    our_y = []

    for label in x_labels:
        y = eagle_cnn[0][label] / eagle_cnn[1][label]
        eagle_y.append(y)
        y = our_cnn[0][label] / our_cnn[1][label]
        our_y.append(y)

    axes[i].set_xlabel('Depth')
    axes[i].set_ylabel('Acceptance rate')

    axes[i].bar(x-0.2, eagle_y, width, label='EAGLE')
    axes[i].bar(x+0.2, our_y, width, label='Ours')

    #axes[i].set_ylim(0.1, 0.32)
    axes[i].set_xticks(x, x_labels)
    axes[i].set_title(ds_name)

plt.tight_layout()
plt.legend()
plt.savefig(f"{__file__}.eps", format='eps')
plt.show()


==> data/acceptance_rates_lora_models.py <==
import os
import json
from collections import defaultdict
import matplotlib.pyplot as plt
import numpy as np

log_path = os.path.expanduser('~/Downloads/logs')
configs1 = dict([
    ('full_finetune_layer526', 'full\nfine-\ntuning\n$5\\to 26$'),
    ('full_finetune_layer724', 'full\nfine-\ntuning\n$7\\to 24$'),
])

configs2 = dict([
    ('full_lora_alpha32_layer526', 'all\nr=12\n$\\alpha$=32\n$5\\to 26$'),
    ('full_lora_r64_alpha64_layer526', 'all\nr=64\n$\\alpha$=64\n$5\\to 26$'),
    ('full_lora_r128_alpha128_layer526', 'all\nr=128\n$\\alpha$=128\n$5\\to 26$'),
    ('full_lora_r64_alpha64_layer724', 'all\nr=64\n$\\alpha$=64\n$7\\to 24$'),
    ('vko_lora_r64_alpha64_layer526', 'vko\nr=64\n$\\alpha$=64\n$5\\to 26$'),
    ('vko_lora_r128_alpha128_layer526', 'vko\nr=128\n$\\alpha$=128\n$5\\to 26$'),
    ('vko_lora_r64_alpha64_layer724', 'vko\nr=64\n$\\alpha$=64\n$7\\to 24$'),
])

def read_json_report(logdir):
    D = []
    for file in os.listdir(logdir):
        file_path = os.path.join(logdir, file)
        base_name = os.path.basename(file_path)
        if not base_name.startswith('report-'):
            continue
        with open(file_path, 'r') as fh:
            try:
                json_log = json.load(fh)
                report = json_log['report']
            except (KeyError, json.decoder.JSONDecodeError) as e:
                continue
        return report
    return None

def read_all_json_logs(logdir):
    D = []
    for file in os.listdir(logdir):
        file_path = os.path.join(logdir, file)
        with open(file_path, 'r') as fh:
            try:
                json_log = json.load(fh)
                model_stats = json_log['output_trials'][0]['_model_stats']
            except (KeyError, json.decoder.JSONDecodeError) as e:
                continue
        forward_times = [x[0] for x in model_stats][1:]
        verify_stats = [x[1] for x in model_stats][1:]
        forward_shapes = [x[2] for x in model_stats][1:]
        assert len(forward_times) == len(verify_stats) == len(forward_shapes)
        for stats in verify_stats:
            D.append([(x[2], x[1]) for x in stats if x[0]])

    total_accpt = defaultdict(int)
    total_count = defaultdict(int)
    guess_depths = set([y[0] for x in D for y in x])
    depths = ['all'] + list(guess_depths)
    for depth in depths:
        if depth == 'all':
            total = len(D)
            accpt = sum([1 for x in D if any(map(lambda y: y[1], x))])
        else:
            total = sum([1 for x in D if any(map(lambda y: y[0] == depth, x))])
            accpt = sum([1 for x in D if any(map(lambda y: y[1] and y[0] == depth, x))])
        #print(depth, accpt, total)
        total_accpt[depth] += accpt
        total_count[depth] += total
    return total_accpt, total_count


def main(configs):
    res = []
    for config in configs.keys():
        for dirname in os.listdir(log_path):
            if config in dirname:
                dirpath = os.path.join(log_path, dirname)
                total_accpt, total_count = read_all_json_logs(dirpath)
                report = read_json_report(dirpath)
                speed = report['token stats']['tokens_per_sec']
                name = configs[config]
                #print(total_accpt, total_count)
                res.append((name, total_accpt[0] / total_count[0], speed))
                print(res[-1])
    return res


fig, axes = plt.subplots(1, 2, figsize=(12, 4), gridspec_kw={'width_ratios': [1, 5]})
ax0_twinx = axes[0].twinx()
ax1_twinx = axes[1].twinx()

data1 = main(configs1)
data2 = main(configs2)

def plot_data(data, ax, ax2):
    X = np.arange(len(data))
    Xticks = [d[0] for d in data]
    Y = [d[1] for d in data]
    Z = [d[2] for d in data]

    ax.bar(X - 0.15, Y, width=0.2, label='Acceptance rate', color='green')
    ax.set_ylim(0.5, 1.0)
    ax.set_xticks(X)
    ax.set_xticklabels(Xticks, rotation=0)
    ax.tick_params(axis='x', which='major', labelsize=10)

    ax2.bar(X + 0.15, Z, width=0.2, label='Speed', color='blue')
    ax2.set_ylim(8, 15)

plot_data(data1, axes[0], ax0_twinx)
plot_data(data2, axes[1], ax1_twinx)

axes[0].set_title('Full Fine-Tuning')
axes[1].set_title('LoRA')

axes[0].set_ylabel('Acceptance rate')
axes[1].legend(loc='upper right')
ax1_twinx.legend(loc='upper right', bbox_to_anchor=(1,0.90))
ax1_twinx.set_ylabel('Speed')
plt.tight_layout()
plt.savefig(f"{__file__}.eps", format='eps')
plt.savefig(f"{__file__}.png", format='png')
plt.show()


==> data/diff_gpus.py <==
import matplotlib.pyplot as plt
import numpy as np

# Systems
systems = []
# our speed
y1 = []
# quantized eagle speed
y2 = []
# fp16 eagle speed
y3 = []

arrays = [systems, y1, y2, y3]
[arrays[i].append(('2x RTX 3060', 21.49, 16.06, 39.30)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('RTX 4090', 27.84, 12.51, 58.76)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('A10G', 42.74, 10.93, 42.73)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('A100', 26.54, 14.35, 72.92)[i]) for i, x in enumerate(arrays)]

y1 = np.array(y1)
y2 = np.array(y2)
y4 = y1 / y2
x = np.arange(len(systems))
width = 0.4

fig, ax1 = plt.subplots(figsize=(6, 5))
ax2 = ax1.twinx()

ax1.set_xticks(x)
ax1.set_xticklabels(systems)
ax1.bar(x-(width/2), y1, width, color='purple', label="Ours (fp16)")
ax1.bar(x+(width/2), y2, width, color='red', label="EAGLE (8-bit quantized)")
ax1.bar(x+(width/2), y3, width, label="EAGLE (fp16)", facecolor="none", edgecolor='red', linestyle='-.')

ax2.scatter(x-(width/2), y4, marker='X', color='royalblue', label="Our speedup")
ax2.plot([x[0] - width/2, 10], [y4[0],y4[0]], color='grey', alpha=0.5, zorder=100) # grid
ax2.plot([x[1] - width/2, 10], [y4[1],y4[1]], color='grey', alpha=0.5, zorder=100) # grid
ax2.plot([x[2] - width/2, 10], [y4[2],y4[2]], color='grey', alpha=0.5, zorder=100) # grid
ax2.plot([x[3] - width/2, 10], [y4[3],y4[3]], color='grey', alpha=0.5, zorder=100) # grid
ax2.set_ylim(1.0, 5.0)
ax2.set_xlim(x[0] - width - 0.2, x[-1] + width + 0.2)

ax1.set_ylabel("Tokens per sec.")
ax1.legend(loc="upper left")
ax1.tick_params(axis='x', rotation=45)

ax2.legend(loc="upper left", bbox_to_anchor=(0., 0.8))
ax2.set_ylabel("Speedup")

plt.tight_layout()
plt.savefig(f"{__file__}.png")
plt.savefig(f"{__file__}.eps")
plt.show()


==> data/diff_layer_train_loss.py <==
import re
import pandas as pd
import matplotlib.pyplot as plt

df = pd.read_csv('wandb_export_diff_layer_train_loss.csv')

columns = []
for col in df.columns:
    if 'MIN' in col or 'MAX' in col:
        continue
    elif col == 'Step':
        continue
    columns.append(col)
    print(col)

for col in columns:
    vals = df[col][:400]
    m = re.search('\((.*)\)', col)
    name = m.group(1)
    vals.plot(label=name, alpha=0.9, linewidth=1, figsize=(8, 7))

handles, labels = plt.gca().get_legend_handles_labels()
ordered_labels = ['11top', '1031', '930', '728', '526', 'alternative3', '324', '122', '021', 'bottom20']
handles = [handles[labels.index(label)] for label in ordered_labels]

def rename(name):
    if name == '11top':
        return r'layer 11 $\to$ lm_head'
    elif name == '1031':
        return r'layer 10 $\to$ 31'
    elif name == '930':
        return r'layer 9 $\to$ 30'
    elif name == '728':
        return r'layer 7 $\to$ 28'
    elif name == '526':
        return r'layer 5 $\to$ 26'
    elif name == 'alternative3':
        return 'every 3 layers'
    elif name == '324':
        return r'layer 3 $\to$ 24'
    elif name == '122':
        return r'layer 1 $\to$ 22'
    elif name == '021':
        return r'layer 0 $\to$ 21'
    elif name == 'bottom20':
        return r'embed_layer $\to$ 20'
    else:
        raise ValueError

plt.legend(handles, map(rename, ordered_labels))
plt.xlabel('Step')
plt.ylabel('Loss')
fig = plt.gcf()
fig.set_size_inches(7, 5)
plt.savefig(f"{__file__}.eps", format='eps')
plt.show()


==> data/eagle_train_loss_compare.py <==
import re
import pandas as pd
import matplotlib.pyplot as plt
df_eagle = pd.read_csv('wandb_export_EAGLE_train_loss.csv')
df_eagle = df_eagle['EAGLE - train/ploss']

df_eagle = df_eagle.iloc[range(0, len(df_eagle), 32)]
df_eagle = df_eagle.reset_index(drop=True)
df_eagle.plot(label='EAGLE', figsize=(5, 4))

df_ours = pd.read_csv('wandb_export_diff_layer_train_loss.csv')
columns = []
for col in df_ours.columns:
    if 'MIN' in col or 'MAX' in col:
        continue
    elif col == 'Step':
        continue
    elif '11top' in col:
        pass
    elif 'bottom20' in col:
        pass
    elif '526' in col:
        pass
    else:
        continue
    columns.append(col)
    print(col)

for col in columns:
    vals = df_ours[col][:len(df_eagle)]
    m = re.search('\((.*)\)', col)
    name = m.group(1)
    vals.plot(label=name, figsize=(5, 4))

handles, labels = plt.gca().get_legend_handles_labels()
ordered_labels = ['EAGLE', '11top', '526', 'bottom20']
handles = [handles[labels.index(label)] for label in ordered_labels]
def rename(name):
    if name == '11top':
        return r'Ours (layer 11 $\to$ lm_head)'
    elif name == '526':
        return r'Ours (layer 5 $\to$ 26)'
    elif name == 'bottom20':
        return r'Ours (embed_layer $\to$ 20)'
    elif name == 'EAGLE':
        return r'EAGLE (extra 1 layer)'
    else:
        raise ValueError
print(ordered_labels)
plt.legend(handles, map(rename, ordered_labels))
plt.xlabel('Step')
plt.ylabel('Loss')
plt.savefig(f"{__file__}.eps", format='eps')
plt.savefig(f"{__file__}.png")
plt.show()


==> data/extract_d_and_beta.py <==
import os
import json


def load_summary(d, layers, dir_path):
    for dirname in os.listdir(dir_path):
        if dirname.startswith('report-'):
            full_path = os.path.join(dir_path, dirname)
            with open(full_path) as fh:
                j = json.load(fh)
                if 'report' in j:
                    return j


path = os.path.expanduser('~/Downloads/logs')
dir_list = os.listdir(path)
for dirname in dir_list:
    for d in range(5):
        for layers in ['128', '328', '526', '724', '922', '1120', '1318']:
            L = len(layers)
            begin, end = int(layers[:L//2]), int(layers[L//2:])
            skipped = end - begin - 1
            beta = (32 - skipped) / 32
            if f'guess_ahead{d}' in dirname and f'layer{layers}' in dirname:
                j = load_summary(d, layers, os.path.join(path, dirname))
                avg_forward_ms_per_verify = j['report']['speculative_stats']['avg_forward_ms_per_verify']
                avg_forward_ms_per_draft = j['report']['speculative_stats']['avg_forward_ms_per_draft']
                avg_new_tokens_per_verify = j['report']['speculative_stats']['avg_new_tokens_per_verify']
                avg_forward_ms_per_token = j['report']['speculative_stats']['avg_forward_ms_per_token']
                print(begin, end, beta, d, avg_forward_ms_per_verify, avg_forward_ms_per_draft, avg_new_tokens_per_verify, avg_forward_ms_per_token)


==> data/extract_diff_n_layer_stats.py <==
import os
import json
import matplotlib.pyplot as plt
import numpy as np


def sigma(beta, T=0.01):
    return (T ** beta - 1) / (T - 1)

X_ = np.linspace(0, 1., 100)
Y_ = [sigma(x) for x in X_]


def load_stats(dir_path):
    D = []
    for dirname in os.listdir(dir_path):
        if dirname.startswith('report-'):
            continue
        full_path = os.path.join(dir_path, dirname)
        with open(full_path) as fh:
            j = json.load(fh)
            model_stats = j['output_trials'][0]['_model_stats']
            verify_stats = [x[1] for x in model_stats][1:]
            for stats in verify_stats:
                D.append([(x[2], x[1]) for x in stats if x[0]])
    return D


result = dict()
result[0.0] = 0.0
result[1.0] = 1.0
path = os.path.expanduser('~/Downloads/logs')
dir_list = os.listdir(path)
for dirname in dir_list:
    for layers in ['128', '328', '526', '724', '922', '1120', '1318']:
        if f'guess_ahead3' in dirname and f'layer{layers}' in dirname:
            L = len(layers)
            begin, end = int(layers[:L//2]), int(layers[L//2:])
            skipped = end - begin - 1
            beta = (32 - skipped) / 32
            D = load_stats(os.path.join(path, dirname))
            depth = 0
            total = sum([1 for x in D if any(map(lambda y: y[0] == depth, x))])
            accpt = sum([1 for x in D if any(map(lambda y: y[1] and y[0] == depth, x))])
            rate = accpt / total
            print(beta, rate)
            result[beta] = rate

X = sorted(result.keys())
Y = [result[x] for x in X]
fig, axes = plt.subplots(1, 1, figsize=(5, 2))

#axes.set_xlabel(r"$\beta$")
axes.set_ylabel("Acceptance rates")

axes.plot(X_, Y_, linestyle='dotted', label='predicted')
axes.plot(X, Y, marker='^', label='actual')

axes.legend(loc='lower right')
plt.tight_layout()
plt.savefig(f"{__file__}.eps", format='eps')
plt.show()


==> data/fig_d_and_beta.py <==
import matplotlib.pyplot as plt
import numpy as np
import math

def sigma(beta, T=0.01):
    return (T ** beta - 1) / (T - 1)

def sigma_k(beta, k):
    return (1 - 0.25 * k) * sigma(beta)

for k in range(5):
    print(0.5, k, sigma_k(0.5, k))
    #print(0.375, k, sigma_k(0.375, k))

def sigma_eagle(beta, k):
    if k == 0:
        return 0.85
    elif k == 1:
        return 0.75
    elif k == 2:
        return 0.65
    else:
        return 0.5

def E_tau(gamma, beta, sigma_fn):
    Sum = 0
    Prod = 1
    N = gamma + 1
    for n in range(1, N+1):
        if n == N:
            Sum += n * Prod * 1
        else:
            Sum += n * Prod * (1 - sigma_fn(beta, n-1))
        Prod *= sigma_fn(beta, n-1)
    return Sum

def speed_eagle_sd(gamma, beta, delta=0.04):
    return E_tau(gamma, beta, sigma_eagle) / (delta + gamma * beta + 1)

def speed_simult_sd(gamma, beta, delta=0.04):
    #return delta + 1 + beta
    #return E_tau(gamma, beta, sigma_k)
    return E_tau(gamma, beta, sigma_k) / (delta + beta + 1)

def plot_s3d_samples(ax):
    with open('extract_d_and_beta.tsv') as fh:
        for line in fh:
            fields = line.split()
            fields = list(map(lambda x: float(x), fields))
            begin, end, beta, d, avg_forward_ms_per_verify, avg_forward_ms_per_draft, avg_new_tokens_per_verify, avg_forward_ms_per_token = fields
            C = 115
            v = (1 / avg_forward_ms_per_token) * C
            d = int(d)
            color = ['blue', 'orange', 'green', 'red', 'purple'][d]
            #ax.plot(beta, (avg_forward_ms_per_verify + avg_forward_ms_per_draft) / C, marker='x', color=color)
            #ax.plot(beta, avg_new_tokens_per_verify, marker='x', color=color)

            #ax.plot(beta, v, marker='x', color=color)
            ax.plot(beta, C * avg_new_tokens_per_verify / (avg_forward_ms_per_verify + avg_forward_ms_per_draft), marker='x', color=color)

X = np.linspace(0, 1, 500)
eagle_params = 0.054
real_X = [eagle_params] * 5
real_V = np.array([8.67, 10.73, 12.12, 12.45, 12.89]) / (8.67 / speed_eagle_sd(1, eagle_params))
fig, axes = plt.subplots(1, figsize=(5, 4))
colors = ['blue', 'orange', 'green', 'red', 'purple']
for i, gamma in enumerate([1, 2, 3, 4, 5]):
    #axes[0].plot(X, [speed_eagle_sd(gamma, x) for x in X], label=f'$\gamma$={gamma}')
    #axes[0].scatter(real_X, real_V, marker='x', color=['blue', 'orange', 'green', 'red', 'purple'])
    #axes[0].set_ylim(0, 3)
    #axes[0].axvline(x=eagle_params, linestyle='dashed', color='grey')
    axes.plot(X, [speed_simult_sd(gamma, x) for x in X], label=f'$\gamma$={gamma}', color=colors[i])
plot_s3d_samples(axes)
#axes[0].set_title("Auto-regressive drafting")
#axes[1].set_title("Simultaneous drafting")

#axes[0].set_ylabel("Speed")
axes.set_ylabel("Speed")
#axes[0].legend()
axes.legend(loc='upper left')

axes.set_xlabel(r"$\beta$")
fig.tight_layout()
plt.savefig(f"{__file__}.png")
plt.savefig(f"{__file__}.eps")
plt.show()


==> data/highlights.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

fig, (ax3, ax1) = plt.subplots(2, 1, figsize=(6, 5), height_ratios=[1, 2])
ax2 = ax1.twinx()

# Systems
systems = []
# Metric
y1 = []
# Memory
y2 = []

arrays = [systems, y1, y2]
[arrays[i].append(('Self-Spec', 0.78, 6.68)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('Medusa',    1.24, 7.75)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('EAGLE',     1.65, 7.37)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('MCSD',      1.21, 6.79)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('Sequoia',   1.24, 8.11)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('CLLM',      1.90, 6.68)[i]) for i, x in enumerate(arrays)]
[arrays[i].append(('Ours',      1.93, 6.68)[i]) for i, x in enumerate(arrays)]

x = np.arange(len(systems))
ax1.set_xticks(x)
ax1.set_xticklabels(systems, rotation=45)
y2 = np.array(y2)
y2 = (y2 - y2.min()) / y2
y2 *= 100
width = 0.2

ax1.bar(x-width/2, y1, width, color='lightgreen', label="M speed")
ax1.plot([-0.5, len(systems) - 1], [1.0, 1.0], label="7B model", color='lightgreen')
ax2.bar(x+width/2, y2, width, color='tomato', label="VRAM")

ax1.set_ylabel("Mem-normalized speed") #weight='bold')
ax2.set_ylabel("Model VRAM increase %") #weight='bold')

ax1.legend(loc="upper left", bbox_to_anchor=(0, 1), prop={'size': 8})
ax2.legend(loc="upper left", bbox_to_anchor=(0., 0.8), prop={'size': 8})

def set_Ours_bold(ax):
    for lab in ax.get_xticklabels():
        if lab.get_text() == "Ours":
            lab.set_fontweight('bold')

def draw_train_eff(ax):
    y1 = [0, 60, 68, 302, 302, 48, 10]
    y1 = np.array(y1) * 1_000
    x = np.arange(len(y1))
    ax.bar(x, y1, width, color='olive', label="training data")
    ax.set_ylabel("Training data", labelpad=25)
    ax.yaxis.set_label_position("right")
    ax.yaxis.tick_left()
    ax.set_xticks(x, ['Self-Spec', 'Medusa', 'EAGLE', 'MCSD', 'Sequoia', 'CLLM', 'Ours'], rotation=45)
    ax.set_yscale("log", base=10)

draw_train_eff(ax3)
set_Ours_bold(ax1)
set_Ours_bold(ax3)

plt.tight_layout()
plt.savefig(f"{__file__}.png")
plt.savefig(f"{__file__}.eps")
plt.show()


==> data/sequoia_tree_size.py <==
import numpy as np

class SequoiaDP():
    def __init__(self, N, p, debug=False):
        self.k = len(p)
        self.max_L = min(self.k, N - 1)
        self.N = N
        self.p = p
        self.debug = debug

        self.na = None if debug else float('-inf')
        self.dp = [
            [self.na for _ in range(N)]
            for _ in range(self.max_L + 1)
        ]
        # dp[L][j] where L starts from special base 0, and n = j + 1.

        # backtrace
        self.bt = [
            [None for __ in range(N)]
            for _ in range(self.max_L + 1)
        ]

        # set initial special base cases
        for n in range(N):
            self.dp[0][n] = 1

    def __getitem__(self, key):
        x, y = key
        if self.debug: print(f'read [{x}][{y}]')
        return self.dp[x][y]

    def __setitem__(self, key, val):
        x, y = key
        if self.debug: print(f'write [{x}][{y}]')
        self.dp[x][y] = val

    def top(self, array):
        assert len(array) > 0
        return max(array, key=lambda item: item[0])

    def c(self, n):
        assert n > 0
        max_L = min(n - 1, self.max_L)
        result = [(self[L, n - 1], L - 1) for L in range(max_L + 1)]
        return self.top(result)

    def expected_tokens(self, L, n_plus_1):
        result = []
        for x in range(L, n_plus_1):
            # the core state-transition equation
            assign = self.p[L - 1] * self.c(n_plus_1 - x)[0]
            res = self[L - 1, x - 1] + assign
            result.append((res, x))
        return self.top(result)

    def optimize(self):
        for n in range(1, self.N + 1):
            max_L = min(n - 1, self.max_L)
            # L starts from 1 because during writting,
            # we wanna skip special case where L == 0.
            for L in range(1, max_L + 1):
                score, x = self.expected_tokens(L, n)
                self[L, n - 1] = score
                self.bt[L][n - 1] = x
        return np.array(self.dp), self.bt

    def backtrace(self, L, j, level=0):
        n = j + 1
        x = self.bt[L][n - 1]
        if x is None: return []
        res = [(n, (L - 1, n - x))]
        if self.debug:
            print(' ' * 4 * level, n, f'#{L - 1}', n - x)
        # child
        sub_L = self.c(n - x)[1]
        res += self.backtrace(sub_L, n - x - 1, level=level+1)
        # sibling
        res += self.backtrace(L - 1, x - 1, level=level)
        return res

    def construct_tree_r(self, tree_dict, n, level=0, node_id=0):
        left_over = n
        tree = []
        while left_over in tree_dict:
            rank, child_n = tree_dict[left_over]
            #print(' ' * 4 * level, left_over, f'#{rank}', child_n)
            subtree, node_id = self.construct_tree_r(tree_dict, child_n,
                level=level+1, node_id=node_id)
            tree.insert(0, subtree)
            left_over -= child_n
        tree.insert(0, (node_id, n))
        while left_over > 1:
            tree.append([(node_id + 1, 1)])
            node_id += 1
            left_over -= 1
        return tree, node_id + 1

    def construct_tree(self, L, j):
        bt_nodes = self.backtrace(L, j)
        tree, _ = self.construct_tree_r(dict(bt_nodes), bt_nodes[0][0])
        print('total nodes:', _)
        return tree

    def print_tree(self, t, level=0):
        root, children = t[0], t[1:]
        print(' ' * 4 * level, root)
        for c in children:
            self.print_tree(c, level=level+1)

    def dot_tree(self, fh, t):
        root, children = t[0], t[1:]
        for c in children:
            c_root = c[0]
            self.dot_tree(fh, c)
            fh.write(f' {root[0]} -- {c_root[0]};\n')

device_factor = 100

import math

def compute(init_p=0.9, device_factor=100):
    N = 200
    verify_cost = lambda n: 40 + (n**2 / device_factor)
    p = np.array([1-k/4 for k in range(4)]) * init_p

    sequoia = SequoiaDP(N, p, debug=False)
    dp, _ = sequoia.optimize()
    cost = np.array([verify_cost(n) for n in range(dp.shape[1])])

    #print('DP shape', dp.shape)
    #print('Cost shape', cost.shape)
    opt = (dp / cost).argmax()
    argmax = np.unravel_index(opt, dp.shape)
    #print('Argmax', argmax)

    tree = sequoia.construct_tree(*argmax)
    #sequoia.print_tree(tree)
    #with open('tmp.dot', 'w') as fh:
    #    fh.write('graph {\n node [shape=circle];\n')
    #    sequoia.dot_tree(fh, tree)
    #    fh.write('}\n')
    ## dot -Tpng tmp.dot -o tmp.png

for init_p in [0.9, 0.8, 0.7, 0.6, 0.5]:
    for df in [100, 200, 400, 800, 1600]:
        print(init_p, df, end=": ")
        compute(init_p=init_p, device_factor=df)

